Lowerbound for Minimum Spanning Tree

We give the first nontrivial lower bound for the Minimum Spanning Tree problem: every MST algorithm must make 1.641m weight comparisons in the worst case, on a graph with m edges. We also improve the best known upper bound, thereby tightening the gap between the best known lower and upper bounds. For every sufficiently large $m$, some connected simple graph with $m$ edges requires more than $1.641m$ edge-weight comparisons in the deterministic worst case, even with unlimited preprocessing of the topology. Among the hard instances is a family of 3-vertex-connected, 5-regular graphs of unbounded girth. They have fewer than $2^{0.9710m}$ spanning trees. Our proof counts the cut hierarchies recoverable from the output tree and the decision-tree leaves required within each hierarchy. Furthermore, we give a deterministic MST algorithm that uses fewer than $5.824m$ comparisons in the worst case. This improves on the recent results showing MST is computable in deterministic O(m) time, and tightens the gap.

==> anc/README.md <==
# Reproducing the comparison constants

Compile main.tex with pdfLaTeX twice. The manuscript contains the lower construction, the rounding and contraction arguments, and the cost of the recursive certificate. Table 1 gives the historical comparison counts.

Run these commands from the directory containing main.tex with Python 3.9 or later. The scripts need only the standard library.

    python3 anc/check_lower.py
    python3 anc/check_bootstrap.py
    python3 anc/check_final.py

For every sufficiently large edge count m, some connected simple graph requires more than 1.641m comparisons. The upper bound is fewer than 5.824m for every graph with at least one edge. The lower checker prints the full-precision enclosures. The final upper checker verifies directly that at child price 5.824 the coefficient leaves enough margin to pay the four additional comparisons.

The optional exact_parameters.tex companion gives the full parameter tables and the proof of the sharper upper coefficient. Compile it with pdfLaTeX from the anc directory. The bootstrap checker and the later substitutions in the final checker reproduce that finer calculation.

The files in proof/ give more detail on the components of the upper proof. Notes 01–04 present some ingredients first at earlier parameter choices. The parameters used for the theorem appear in Section 4 of the manuscript and in the two upper-bound checkers. Note 05 gives the two tournament selections used for the result, and note 06 proves the selective contraction credit. All charges count comparisons of input weights. Computation on the known topology and on prior comparison outcomes is unrestricted.


==> anc/check_bootstrap.py <==
import math
from fractions import Fraction as F
from math import isqrt, floor, ceil

def root5(x):
    lo,hi=0,1
    while hi**5<x:hi*=2
    while lo<hi:
        mid=(lo+hi)//2
        if mid**5>=x:hi=mid
        else:lo=mid+1
    return lo

def dense(K,L,bexp,s,J=4,rho=F(9,5),cchild=F(66871,10000),exact=True):
    assert L%J==0 and isqrt(L)**2==L
    if exact:
        N=F(1,2**K);P=F(1+isqrt(1<<(400-K)),2**200);n25=F(root5(2**(1000-2*K)),2**200)
        sqrtb=F(11,2);c=F(128,127);b=F(2**bexp);sqrtL=isqrt(L)
    else:
        rho=float(rho);cchild=float(cchild);N=2.**-K;P=N**.5;n25=N**.4;sqrtb=5.5;c=128./127;b=2.**bexp;sqrtL=math.sqrt(L)
    g=28+3*(L-1).bit_length();a=81*L;R=rho**4/32;ar=rho/(rho-1);kx=1/(1-rho**2/sqrtb)
    E=445*kx*a*a*P+c*(J+(F(1,J) if exact else 1./J))*ar/(80*L)
    Ep=445*kx*a*a*P+c*ar/(80*L*J)
    S1=1/(1-R)**2;S2=(1+R)/(1-R)**3;S3=(1+4*R+R**2)/(1-R)**4;S4=(1+11*R+11*R**2+R**3)/(1-R)**5
    C=(F(64*g,J**2) if exact else 64.*g/J**2)*s*a**4*N
    W=S3*((F(64*g,J**2) if exact else 64.*g/J**2)+3)*a**4*N
    B=438*s*(9*sqrtL)*P+2*c/s
    negative=890*kx*kx*a*a*P+c*ar*ar/(40*L*J)
    factor=n25/(1-rho/4)
    a8=root5(a**4) if exact else a**.8
    a4=root5(a**2) if exact else a**.4
    aa=F(a,J) if exact else a/J
    sweeps=(131088*(aa+2*a8)+32768*s*a4)*factor+15*a*a*N/(1-rho**2/32)
    ordinary=1/b+s*W+C*((2*S2-S1)+8*b*(2*S4-S3)+2*((K+2)*S1+5*(S2-S1)))
    proactive=4/b+12*s*a*N+bexp*Ep+(F(5,2) if exact else 2.5)*negative
    children=E+B+N+s*W
    return ordinary+300*s*W+2*a*N+sweeps+proactive+cchild*children

def terminal(K,root,bexp,s,J=4,rho=F(9,5),z=7):
    d=dense(K,root**2,bexp,s,J,rho);n=F(1,2**K);ar=[2**((z+i)//3) for i in range(3)];q=3*(K+1-z)//2-1
    e=3+F(1,2**z)+d+n;return e,e+q+sum(ar)-1

from math import lcm
def previous(hs,params,edge,vertex):
 a,b,d,z=F(0),vertex,edge,F(0)
 for i in range(len(hs)-1,0,-1):
  h=hs[i];hp=hs[i-1];B=2**h;T=b-2*a*(h-1);t=a*(h-hp)
  X,Y=params[2*i-2:2*i]
  assert 0<=a<=1 and X>=0 and Y>=0 and a+X<=1 and z>=0 and T>0 and d>=2*a*(h-1) and b-d+4>=0
  unit=lcm(*[w.denominator for w in (1-a,a,z,T,t,X,Y)])
  aa=int(unit*a);ab=unit-aa;zz=int(unit*z);tt=int(T*unit);bo=int(t*unit);xx=int(unit*X);yy=int(unit*Y)
  lows=[]
  for r in range(1,271):
   low=None
   for S in range(r,2**hp*r+1):
    u=S%B;pad=2**(u-1).bit_length()-u if u else 0
    ex=ab*(r-1)+aa*((S+B-1)//B-1)+zz*pad
    g=max(0,tt-ex)
    v=g+min(bo,g)+2*xx*(r-1)+2*yy*(S-1)
    if low is None or v<low:low=v
   lows.append(low)
  def bound(J):
   return min(F(min(lows[J:]),2*unit),270*(X+Y))
  U=bound(0);J=0
  for j in range(1,110):
   cand=bound(j);nb=b-cand-X+Y
   if j-1+2*(a+X)*(hp-1)>nb or d+2*Y<2*(a+X)*(hp-1):break
   J,U=j,cand
  a,b,d,z=a+X,b-U-X+Y,d+2*Y,z+Y
  print(i,J,end=';')
 print()
 return a,b,d,z
def price(st,h,D):
 a,b,d,z=st;B=2**h;T=b-2*a*(h-1)
 assert d>=2*a*(h-1) and b-d+4>=0
 if D==0:return 2*a+d
 u=D%B
 pad=2**(u-1).bit_length()-u if u else 0
 score=(1-a)*(D-1)+a*((D+B-1)//B-1)+z*pad
 g=max(0,T-score)
 return 2*a+d+2*(b-d-(g+min(a*h,g))*F(1,2))/D

choices=[(99, 9, 11, 2161, 3, 17, 7, 30367679, 1560367679, (2, 2, 2, 3, 4, 4), 10000000000, [195302530, 783822340, 600917581, 1087111778, 1275818906, 478432090, 2530228415, 155619562, 4979842290, 0], 1310923), (99, 9, 11, 2161, 3, 17, 7, 30367679, 1560367679, (2, 2, 2, 3, 4, 4), 100000000, [1562909, 6219807, 6070552, 10982362, 12758189, 4784321, 25302284, 1556196, 49798423, 0], 5181360), (97, 9, 11, 1746, 3, 15, 7, 30442932, 1530442932, (2, 2, 2, 3, 4, 4), 100000000, [3035700, 11741075, 6071401, 10982150, 12717411, 4802871, 25282703, 1562305, 49857085, 0], 3507717)]
limit=F(582522,100000)
states=[]
for K,rt,be,slt,J,r,z,ef,vf,h,den,qs,w in choices:
 e,v=terminal(K,rt,be,slt,J,F(r,10),z);E=F(ef,10**7);V=F(vf,10**7)
 assert e<E and v<V and w>0
 st=previous(h,[F(x,den)for x in qs],E,V)
 assert 298*(1-st[0])>=st[1]-2*st[0]*(h[0]-1)
 states.append((st,h[0],F(w,10**7)))
assert sum(w for st,h,w in states)==1
mx,D=max((sum(w*price(st,h,D) for st,h,w in states),D) for D in [0,*range(7,301)])
assert mx+F(4,2**21)<limit
assert F(11,100)*2**21<2**18
assert 3+F(11,100)*(F(3,2)*18-3)<limit and 6-F(11,100)*F(7,4)<limit
print(mx,D,float(mx+F(4,2**21)))


==> anc/check_final.py <==
"""Three fixed profile schedules, with exact interval rounding and finite bootstrapping.
Requires Python 3.9+ and no external packages.
"""
import math
from fractions import Fraction as F
from math import isqrt, floor, ceil

def root5(x):
    lo,hi=0,1
    while hi**5<x:hi*=2
    while lo<hi:
        mid=(lo+hi)//2
        if mid**5>=x:hi=mid
        else:lo=mid+1
    return lo

def dense(K,L,bexp,s,J=4,rho=F(9,5),cchild=None,exact=True):
    assert L%J==0 and isqrt(L)**2==L
    if exact:
        N=F(1,2**K);P=F(1+isqrt(1<<(400-K)),2**200);n25=F(root5(2**(1000-2*K)),2**200)
        sqrtb=F(11,2);c=F(128,127);b=F(2**bexp);sqrtL=isqrt(L)
    else:
        rho=float(rho);cchild=float(cchild);N=2.**-K;P=N**.5;n25=N**.4;sqrtb=5.5;c=128./127;b=2.**bexp;sqrtL=math.sqrt(L)
    g=28+3*(L-1).bit_length();a=81*L;R=rho**4/32;ar=rho/(rho-1);kx=1/(1-rho**2/sqrtb)
    E=445*kx*a*a*P+c*(J+(F(1,J) if exact else 1./J))*ar/(80*L)
    Ep=445*kx*a*a*P+c*ar/(80*L*J)
    S1=1/(1-R)**2;S2=(1+R)/(1-R)**3;S3=(1+4*R+R**2)/(1-R)**4;S4=(1+11*R+11*R**2+R**3)/(1-R)**5
    C=(F(64*g,J**2) if exact else 64.*g/J**2)*s*a**4*N
    W=S3*((F(64*g,J**2) if exact else 64.*g/J**2)+3)*a**4*N
    B=438*s*(9*sqrtL)*P+2*c/s
    negative=890*kx*kx*a*a*P+c*ar*ar/(40*L*J)
    factor=n25/(1-rho/4)
    a8=root5(a**4) if exact else a**.8
    a4=root5(a**2) if exact else a**.4
    aa=F(a,J) if exact else a/J
    sweeps=(131088*(aa+2*a8)+32768*s*a4)*factor+15*a*a*N/(1-rho**2/32)
    ordinary=1/b+s*W+C*((2*S2-S1)+8*b*(2*S4-S3)+2*((K+2)*S1+5*(S2-S1)))
    proactive=4/b+12*s*a*N+bexp*Ep+(F(5,2) if exact else 2.5)*negative
    children=E+B+N+s*W
    return ordinary+300*s*W+2*a*N+sweeps+proactive+cchild*children

def terminal(K,root,bexp,s,J=4,rho=F(9,5),z=7,cchild=None):
    d=dense(K,root**2,bexp,s,J,rho,cchild=cchild);n=F(1,2**K);ar=[2**((z+i)//3) for i in range(3)];q=3*(K+1-z)//2-1
    e=3+F(1,2**z)+d+n;return e,e+q+sum(ar)-1

from math import lcm
def previous(hs,params,edge,vertex):
 a,b,d,z=F(0),vertex,edge,F(0)
 for i in range(len(hs)-1,0,-1):
  h=hs[i];hp=hs[i-1];B=2**h;T=b-2*a*(h-1);t=a*(h-hp)
  X,Y=params[2*i-2:2*i]
  assert 0<=a<=1 and X>=0 and Y>=0 and a+X<=1 and z>=0 and T>0 and d>=2*a*(h-1) and b-d+4>=0
  unit=lcm(*[w.denominator for w in (1-a,a,z,T,t,X,Y)])
  aa=int(unit*a);ab=unit-aa;zz=int(unit*z);tt=int(T*unit);bo=int(t*unit);xx=int(unit*X);yy=int(unit*Y)
  lows=[]
  for r in range(1,271):
   low=None
   for S in range(r,2**hp*r+1):
    u=S%B;pad=2**(u-1).bit_length()-u if u else 0
    ex=ab*(r-1)+aa*((S+B-1)//B-1)+zz*pad
    g=max(0,tt-ex)
    v=g+min(bo,g)+2*xx*(r-1)+2*yy*(S-1)
    if low is None or v<low:low=v
   lows.append(low)
  def bound(J):
   return min(F(min(lows[J:]),2*unit),270*(X+Y))
  U=bound(0);J=0
  for j in range(1,110):
   cand=bound(j);nb=b-cand-X+Y
   if j-1+2*(a+X)*(hp-1)>nb or d+2*Y<2*(a+X)*(hp-1):break
   J,U=j,cand
  a,b,d,z=a+X,b-U-X+Y,d+2*Y,z+Y
 return a,b,d,z
def price(st,h,D):
 a,b,d,z=st;B=2**h;T=b-2*a*(h-1)
 assert d>=2*a*(h-1) and b-d+4>=0
 if D==0:return 2*a+d
 u=D%B
 pad=2**(u-1).bit_length()-u if u else 0
 score=(1-a)*(D-1)+a*((D+B-1)//B-1)+z*pad
 g=max(0,T-score)
 return 2*a+d+2*(b-d-(g+min(a*h,g))*F(1,2))/D


choices=[
    (99, 9, 11, 2161, 3, 17, 7, (2, 2, 2, 3, 4, 4), 10000000000, [195302530, 783822340, 600917581, 1087111778, 1275818906, 478432090, 2530228415, 155619562, 4979842290, 0]),
    (99, 9, 11, 2161, 3, 17, 7, (2, 2, 2, 3, 4, 4), 100000000, [1562909, 6219807, 6070552, 10982362, 12758189, 4784321, 25302284, 1556196, 49798423, 0]),
    (97, 9, 11, 1746, 3, 15, 7, (2, 2, 2, 3, 4, 4), 100000000, [3035700, 11741075, 6071401, 10982150, 12717411, 4802871, 25282703, 1562305, 49857085, 0]),
]
# Solve three equal-payoff constraints: all degree rows are affine in (w1,w2)
# when w3=1-w1-w2. The dual will prove optimality among the three options.
def matching_mix(rows):
    x,y,z=rows
    M=[(x[i]-x[2]-z[i]+z[2], y[i]-y[2]-z[i]+z[2]) for i in (0,1)]
    (a,c),(b,d)=M
    h,k=z[2]-x[2],z[2]-y[2]
    det=a*d-b*c
    w1,w2=(h*d-b*k)/det,(a*k-c*h)/det
    return (w1,w2,1-w1-w2)


def dot(x,y):
    return sum(q*p for q,p in zip(x,y))

def bound(child,goal):
    states=[]
    for K,rt,be,slt,J,r,z,h,den,planes in choices:
        e,v=terminal(K,rt,be,slt,J,F(r,10),z,cchild=child)
        E=F(ceil(e*10**15),10**15);V=F(ceil(v*10**15),10**15)
        st=previous(h,[F(x,den) for x in planes],E,V)
        assert 298*(1-st[0]) >= st[1]-2*st[0]*(h[0]-1)
        states.append((st,h[0]))

    # D=0 denotes the limiting price. From D>=300 on each profile is affine in 1/D.
    degrees=[0,*range(7,301)]
    prices=[[price(st,h,D) for st,h in states] for D in degrees]
    best_degrees=(9,17,21)
    sub=[prices[degrees.index(D)] for D in best_degrees]
    weights=matching_mix(sub)
    dual=matching_mix(list(zip(*sub)))
    assert min(*weights,*dual)>0
    upper=max(dot(row,weights) for row in prices)
    assert all(dot(row,weights)==upper for row in sub)
    assert all(dot(col,dual)==upper for col in zip(*sub))

    # The connected algorithm costs at most upper*m+4, and the wedge removes +4.
    # With no dense recursive calls, the finite components have the bounds below.
    assert F(11,100)*2**21 < 2**18
    assert 3+F(11,100)*(F(3,2)*18-3)<upper and 6-F(11,100)*F(7,4)<upper
    assert upper < goal
    print('Prior child bound',str(child),'implies',str(goal),'exact large coefficient',str(upper))
    print('Optimal weights:',*(str(x) for x in weights))
    print('Degree-9,17,21 dual:',*(str(x) for x in dual))
    print('Decimal coefficient:',float(upper))
    return upper

# Check the displayed theorem by direct induction, including the additive four.
headline = F("5.824")
edge_price = bound(headline, headline)
assert edge_price < headline - F(1, 2000)
assert F(4, 2**21) < F(1, 2000)

# Optional finer bounds from the companion note.
for source,goal in [
        ("5.82522","5.82341"),
        ("5.82341","5.823403251"),
        ("5.823403251","5.823403237"),
        ("5.823403237","5.823403237")]:
    bound(F(source),F(goal))


==> anc/check_lower.py <==
"""Integer interval certificate for the 40-level 5-regular MST lower bound.
Run with Python 3. Uses no third-party packages or floating-point arithmetic.
"""
from functools import lru_cache
from math import comb

U = 10**75             # an interval [a,b] represents [a/U,b/U]
N = 90                 # remainder of the logarithm series < 3**(-2*N)
assert 3**(2*N) > U

def ceildiv(a,b):
    return -((-a)//b)

class I:
    def __init__(self,a,b):
        assert a <= b
        self.a,self.b=a,b
    def __add__(x,y):
        y=val(y); return I(x.a+y.a,x.b+y.b)
    __radd__=__add__
    def __neg__(x):
        return I(-x.b,-x.a)
    def __sub__(x,y):
        return x+(-val(y))
    def __rsub__(x,y):
        return val(y)+(-x)
    def __mul__(x,y):
        y=val(y); z=[i*j for i in (x.a,x.b) for j in (y.a,y.b)]
        return I(min(z)//U,ceildiv(max(z),U))
    __rmul__=__mul__
    def __truediv__(x,y):
        y=val(y); assert y.a>0
        return x*I(U*U//y.b,ceildiv(U*U,y.a))

def val(x):
    return x if isinstance(x,I) else I(x*U,x*U)

def series(a,b):
    # Enclose ln(a/b) for 1 <= a/b <= 2 by 2*atanh((a-b)/(a+b)).
    assert b<=a<=2*b
    t=I((a-b)*U//(a+b),ceildiv((a-b)*U,a+b))
    power=t; t2=t*t; total=val(0)
    for i in range(N):
        total+=power/(2*i+1)
        power*=t2
    return 2*total+I(0,1)

LN2=series(2,1)

@lru_cache(maxsize=None)
def point_log(x):
    assert x>0
    a,b,k=x,U,0
    while a<b: a*=2; k-=1
    while a>=2*b: b*=2; k+=1
    return k*LN2+series(a,b)

def log(x):
    x=val(x)
    return I(point_log(x.a).a,point_log(x.b).b)

def f(x):
    return val(0) if x.a==x.b==0 else x*log(x)

def B(a,b):
    return f(a+b)-f(a)-f(b)

# At the root these are unconditional probabilities of (pendant,core2,...,core5).
def frac(p):
    return I(p*(U//100000000),p*(U//100000000))
top=list(map(frac,[1491981, 13324816, 34431818, 36696674, 14054711]))
eta_list=list(map(frac,[47518081, 41437277, 33653116, 25339551, 19507124, 15691122, 12726406, 10268329]))
conditional_data=[
    [
        [50792294, 49207706],
        [24416763, 47311892, 28271345],
        [11281393, 32802596, 39210118, 16705893],
    ],
    [
        [48948362, 51051638],
        [22554520, 47045359, 30400121],
        [9982204, 31240096, 40317938, 18459762],
    ],
    [
        [47624531, 52375469],
        [21257715, 46742364, 31999921],
        [9111879, 29994050, 41099777, 19794294],
    ],
    [
        [46640145, 53359855],
        [20289612, 46434538, 33275850],
        [8584486, 29108002, 41652808, 20654704],
    ],
    [
        [45916526, 54083474],
        [19612761, 46169425, 34217814],
        [8727647, 28885226, 42064360, 20322767],
    ],
    [
        [45426214, 54573786],
        [19181351, 46016469, 34802180],
        [8908542, 29518766, 41394904, 20177788],
    ],
    [
        [45091789, 54908211],
        [18920776, 45899981, 35179243],
        [8968929, 29845231, 41035324, 20150516],
    ],
    [
        [44701542, 55298458],
        [19123672, 46115434, 34760894],
        [8986441, 29928952, 40944188, 20140419],
    ],
]
pendant_data=[
    [7564835, 2558678, 900549],
    [5338503, 1704330, 565448],
    [3692939, 1129487, 309112],
    [2509609, 739148, 205647],
    [1678309, 437631, 141214],
    [1110948, 289384, 97242],
    [738264, 198697, 66967],
    [453029, 136969, 46104],
]
conditional=[[[frac(p) for p in row] for row in a] for a in conditional_data]
pend=[[frac(p) for p in row] for row in pendant_data]
eta,decay,shrink=map(frac,[50260974, 79586438, 67856309])
z=[val(0),val(0),val(1)]; levels=[]; S=val(0)
for i in range(40):
    q=2
    Z=sum(z); D=sum(j*w for j,w in enumerate(z,3))
    y=[val(0) for _ in range(4)]; v=val(0)
    E=Z*log(q)
    for j,w in enumerate(z,3):
        if w.b==0: continue
        t=max(0,min(i-1,7))
        p=pend[t][j-3]
        row=top if i==0 else [p]+[(1-p)*a for a in conditional[t][j-3]]
        assert sum(row).a<=U<=sum(row).b
        v+=w*row[0]
        E+=w*(row[0]*log(j)-sum(f(a) for a in row))
        for h,a in enumerate(row[1:],2):
            y[h-2]+=w*a
            E+=w*a*log(comb(j,h))
    u=sum(h*w for h,w in enumerate(y,2)); g=D-u-2*v
    E+=B(v,g)+f(v)-v*log(q)
    E+=(f(u)+f(g)-f(D)-u*log(q)+g*log(val(q-1)/q))/2
    S+=E; z=y[1:]; M=sum(h*w for h,w in enumerate(z,3))/2
    levels.append((v,y[0],M,eta_list[i] if i<8 else eta))
    eta*=decay
    if i>=8: pend[-1]=[p*shrink for p in pend[-1]]

S-=30*LN2*sum(z); lost=val(0)
for v,k,M,eta in reversed(levels):
    assert 0<=lost.a<=lost.b<M.a
    x=k*eta*lost/(M-lost+eta*lost)
    assert 0<=x.a<=x.b<=k.a
    S+=B(lost,x)+B(M-lost,k-x)-B(M,k)
    lost+=v+x
bits=S/LN2
c=1+2*(bits-lost)/5

def report(label,x):
    unit=10**18
    lo=x.a*unit//U; hi=ceildiv(x.b*unit,U)
    def show(n):
        return str(n//unit)+'.'+str(n%unit).zfill(18)
    print(label, '[', show(lo), ',', show(hi), ']')

report('terminal fraction',sum(z))
report('marking bits per vertex',bits)
report('uncharged keys per vertex',lost)
report('coefficient',c)
# Full-precision enclosures, in units of 10**(-18).
for interval, lower, upper in (
    (bits, 1706583181751156301, 1706583181751156302),
    (lost, 103471251088228751, 103471251088228752),
    (c, 1641244772265171020, 1641244772265171021),
):
    assert lower * (U // 10**18) <= interval.a
    assert interval.b <= upper * (U // 10**18)

# Strict margins used for the two rounded lower bounds in the paper.
assert 1000 * c.a > 1641 * U
assert 5000 * c.a > 8206 * U


==> anc/exact_parameters.tex <==
\documentclass[11pt]{article}
\usepackage[T1]{fontenc}
\usepackage{lmodern}
\usepackage{amsmath,amssymb,booktabs,geometry}
\setlength{\emergencystretch}{1.3em}
\title{Exact certificate parameters for \emph{Lowerbound for Minimum Spanning Tree}}
\author{Reza Bosagh Zadeh}
\date{}
\begin{document}
\maketitle
\section*{Lower-bound parameters}
At level zero the unconditional probabilities in the order (pendant, core degree $2,3,4,5$) are
\[
 (1491981,13324816,34431818,36696674,14054711)/10^8 .
\]
For $i\ge1$ set $d=\min(i,8)$. The first table gives the pendant probabilities of degrees three to five at depth $d$ in units of $10^{-8}$. Multiply the last row by $.67856309^{i-8}$ when $i>8$. The next table gives the core degree probabilities $q_{jh}$ conditional on belonging to the core, in the same units. For each $j$ set $q_{jj}=1-\sum_{h=2}^{j-1}q_{jh}$ and $p_{jh}=(1-p_{j0})q_{jh}$.

\begin{center}
\begin{tabular}{@{}rrrr@{}}
\toprule
$d$ & $10^8p_{30}$ & $10^8p_{40}$ & $10^8p_{50}$\\
\midrule
1 & 7564835 & 2558678 & 900549 \\
2 & 5338503 & 1704330 & 565448 \\
3 & 3692939 & 1129487 & 309112 \\
4 & 2509609 & 739148 & 205647 \\
5 & 1678309 & 437631 & 141214 \\
6 & 1110948 & 289384 & 97242 \\
7 & 738264 & 198697 & 66967 \\
8 & 453029 & 136969 & 46104 \\
\bottomrule
\end{tabular}

\smallskip
{\small\setlength{\tabcolsep}{4pt}
\begin{tabular}{@{}rrrrrrr@{}}
\toprule
$d$ & $10^8q_{32}$ & $10^8q_{42}$ & $10^8q_{43}$ & $10^8q_{52}$ & $10^8q_{53}$ & $10^8q_{54}$\\
\midrule
1 & 50792294 & 24416763 & 47311892 & 11281393 & 32802596 & 39210118 \\
2 & 48948362 & 22554520 & 47045359 & 9982204 & 31240096 & 40317938 \\
3 & 47624531 & 21257715 & 46742364 & 9111879 & 29994050 & 41099777 \\
4 & 46640145 & 20289612 & 46434538 & 8584486 & 29108002 & 41652808 \\
5 & 45916526 & 19612761 & 46169425 & 8727647 & 28885226 & 42064360 \\
6 & 45426214 & 19181351 & 46016469 & 8908542 & 29518766 & 41394904 \\
7 & 45091789 & 18920776 & 45899981 & 8968929 & 29845231 & 41035324 \\
8 & 44701542 & 19123672 & 46115434 & 8986441 & 29928952 & 40944188 \\
\bottomrule
\end{tabular}}
\end{center}

For levels zero through seven, $10^8\eta_i$ equals the corresponding entry of
\[
\begin{gathered}
(47518081,41437277,33653116,25339551,\\
19507124,15691122,12726406,10268329).
\end{gathered}
\]
For levels 8 through 39, $\eta_i=.50260974\cdot.79586438^i$.

\section*{Upper-bound schedules}
For reproducibility the three arrays of slopes $(x,y)$ for rounds two through six are specified below. Entries are integer numerators, ordered from round two to round six and alternating between $x$ and $y$. The denominator applies to its entire row.
\begingroup\small
\begin{align*}
 10^{10}\,(x_2,y_2,\ldots,x_6,y_6)_1
   &=(195302530,783822340,600917581,1087111778,\\
   &\quad 1275818906,478432090,2530228415,155619562,4979842290,0),\\
 10^8\,(x_2,y_2,\ldots,x_6,y_6)_2
   &=(1562909,6219807,6070552,10982362,12758189,\\
   &\quad 4784321,25302284,1556196,49798423,0),\\
 10^8\,(x_2,y_2,\ldots,x_6,y_6)_3
   &=(3035700,11741075,6071401,10982150,12717411,\\
   &\quad 4802871,25282703,1562305,49857085,0).
\end{align*}
\endgroup
\section*{Sharper coefficient}
For the preliminary bound, induct on the number of edges of a general graph (solve components separately). Every exact recursive call in the manuscript's dense finishing lemma has fewer edges than the original input because their combined size is less than $0.0028e$, where $e\le m$. The induction hypothesis allows $5.82522$ comparisons per child edge. To give the bootstrap calculation slack, charge the larger rate $6.6871$. With mixture $(1310923,5181360,3507717)/10^7$, the maximum coefficient in the manuscript's degree-price bound is
\[
 \frac{3495127175751857899}{600000000000000000},
\]
attained at degree nine. Adding $4/2^{21}$ leaves the coefficient below $5.82522$. Together with the small-component calculation and the initial peeling at rate five, this establishes $D(G)<5.82522m$ for all $m>0$.

To improve this coefficient, suppose we have already established child price $c$ for all sizes. The same calculation gives $D(G)\le um+4$ for a connected input. We can remove the four. Glue $k$ copies of the connected graph $G$ at a single vertex, and restrict copy $i$ to a disjoint interval $(i,i+1)$ of weights. The resulting connected graph has $km$ edges. Its MST consists of one MST from each copy, and the answers to intercopy comparisons are fixed. For each copy keep the optimal remaining decision-tree depth conditional on its transcript. At a new intracopy comparison at least one possible answer reduces this quantity by at most one. Choosing such answers gives a worst case of at least $kD(G)$ comparisons. Consequently $kD(G)\le ukm+4$ for all $k$, whence $D(G)\le um$. See also Pettie and Ramachandran (2002), Lemmas 5.4--5.5. Summing over components proves the same multiplicative bound for forests.

Successive applications, always using the already proved child price in the left column, give
\begin{center}
\begin{tabular}{@{}ll@{}}\toprule
Established child price & New upper coefficient (rounded up) \\\midrule
$5.82522$ & $5.82341$\\
$5.82341$ & $5.823403251$\\
$5.823403251$ & $5.823403237$\\
$5.823403237$ & $5.823403236499$\\\bottomrule
\end{tabular}
\end{center}
The last exact coefficient is
\[
       \frac{131728092229864251175766074679766219}
             {22620465538820206842657574400000000}.
\]
For each substitution, solving the three equal-cost equations and checking the other degrees gives the asserted maximum. The scripts \texttt{check\_bootstrap.py} and \texttt{check\_final.py} implement the finite calculations above. The main text uses the direct induction at the four-significant-digit bound.
\end{document}


==> anc/proof/01_capped_prim.md <==
# Safe Prim growths and stored frontier minima


The binary-tournament example below isolates the accounting for abandoned heaps. The final subsection derives the mixed-arity packet bound used by the main theorem.

## Capped Prim and redundant edges

A pass operates on current quotient vertices. Start a growth at an unvisited vertex and repeatedly take the lightest edge leaving the growing tree. If it reaches an unvisited vertex, absorb that vertex. If it reaches a tree finished earlier in the pass, take the edge and end this growth. A freeze ends a growth without taking another edge. An empty boundary finishes a connected component. Thus every accepted edge is cut-safe.

Scan each absorbed vertex completely. For neighbors still unvisited, maintain one frontier key per target vertex, the minimum weight encountered from this growth. Maintain separately a scalar minimum to older finished trees. Each unvisited vertex has a cache of its cheapest edge to all previously finished trees. Update the growing tree's scalar from this cache as each vertex is absorbed. At the end of *every* growth, fold each remaining frontier key into its target's cache by a minimum comparison if necessary. This maintains the cache even when the terminating scan causes a freeze. When an edge to an older tree wins, keep the unvisited frontier available for folding.

For one pass define \(R\) to be the number of relaxations toward an unvisited endpoint, \(I\) the number of first insertions into a growth's frontier, \(P=R-I\), and \(D\) the number of successful decreases. Then \(D\le P\), \(R\le e\). Relaxations use \(P\) comparisons, and cache folds use at most \(I\). Updating the scalar and choosing between it and the frontier minimum costs at most \(2v\) comparisons.

**All \(P\) losing edges can be deleted.** For each growth and unvisited target \(y\), group all edges considered for its frontier key. The group has \(k-1\) distinct losers if it contains \(k\) edges. Each loser has both endpoints inside the contracted tree or is parallel to the group's lighter winner after contraction. A loser is never an accepted tree edge. Groups use disjoint edges, since an edge can be scanned toward an unvisited endpoint at most once per pass. Defer deletion until the growth or pass has finished. This gives \(P\) deletions in addition to the accepted contractions. Additional loops can be discarded.

Every growth that joins an older tree ultimately belongs to a component with a freeze, unless that component is solved. Hence the number of active output vertices is bounded by the number of freezes.

## Worked example with binary packets

For a connected loopless input to the pass with e edges and v vertices, freeze a growth on its H=2^23-th cumulative first insertion, after completing the current vertex scan and before asking a frontier minimum. The deterministic pass satisfies

    C ≤ (2+3/2048)e + 2P + 33v,      v_out ≤ (e−P)/2^23.

P counts repeat relaxations in frontier dictionaries. Each repeat certifies a distinct deletable edge by the parallel-edge argument above. Break ties by edge ID throughout the pass.

## Two-level frontier

Each growth uses at most 2H slots. The lower level consists of blocks of B=2048 slots, each a height-11 binary minimum tournament. The upper level is one rank-relaxed weak heap of Edelkamp, Elmasry and Katajainen, with one representative per currently nonempty lower block. Its size is at most R=2H/B=8192, so ceil(log2 R)=13. Each upper entry refers to the actual block champion; a handle locates its upper node.

The proof of Theorem 4 of Edelkamp, Elmasry and Katajainen, CATS 2012, gives the following operation-by-operation accounting, which is stronger for present purposes than quoting the theorem's complete, drained-sequence statement.

* An upper insertion or decrease creates at most one mark. All reductions which eliminate marks cost at most two comparisons per eliminated mark. Thus across any prefix, including when the heap is abandoned, reserve at most two comparisons for each upper insertion or decrease. The very first insertion into an empty heap creates only the unmarked root and needs no such reserve.
* A delete-min creates no net mark. Apart from the already reserved comparisons on mark eliminations, a delete-min at size at most R needs at most floor(1.5 ceil(log2 R)−1)=18 comparisons. Indeed, there are at most ceil(log2 R)−1 restoration joins. Either there are fewer than half as many marks as levels and those marks are scanned, or all marks are removed and the auxiliary lifts at unmarked levels cost at most half as many comparisons as levels. The number of comparisons is integral. A singleton uses zero comparisons.

This is the eager rank-relaxed weak heap with the optimized borrowing and bottom-up mark treatment from Section 4 of the paper. The original comparison accounting, including why a delete-min introduces no net marking, is at [pp. 107–108](https://crpit.scem.westernsydney.edu.au/confpapers/CRPITV128Edelkamp.pdf). All costs below that mention an upper change include its mark reserve. No sequence is padded with drains.

## Resolving one repeat in at most four comparisons

In an occupied lower leaf, the old representative followed by the champions of the eleven successively larger ancestor subtrees gives a nonincreasing sequence of at most twelve distinct weights. It is available from the tournament, including all identities repeated along a winning path. Given the raw candidate weight, its position in this sequence determines whether the candidate loses to the old leaf and, if it wins, exactly which champions change. There are at most thirteen positions.

Use an alphabetic decision tree in which the single extreme position strictly below the block champion has depth at most two; the other at most twelve positions all have depth at most four. Explicitly use the extreme two-bit prefix 00, and the twelve ordered four-bit strings 0100 through 1111 for the other positions. Reduce the tree as needed when the sequence is shorter. The tests are comparisons to the relevant boundary keys, which realize an alphabetic binary decision tree. A loss requires no update. For the extreme position only, issue an upper decrease; its reserve of at most two fits within the four-comparison total. All nonextreme positions leave the block champion unchanged. For repeated edges to a target first encountered in the current batch, fold to its lightest candidate before the fresh installation; one comparison per additional edge suffices. In a freezing scan, the dictionary may be completed by direct comparisons alone, and its tournament need not be updated.

This bound includes the comparison to the old representative. The algorithm uses the strict total key order, so comparisons of equal identities on a path are inferred for free.

## Packing and installing new targets

Each nonfreezing scan installs the final representatives for its k previously unseen targets. Partition these representatives into full chunks of size B and at most one final nonempty shorter chunk. For a chunk of size s, reserve an aligned dyadic subtree of capacity 2^ceil(log2 s) ≤ B. Leave its unused slots empty, and never recycle a reserved slot during this growth. The root of each reserved subtree lies in one physical lower block. All real leaves of the chunk are consecutive within their subtree.

This allocation always succeeds. There are R initially free blocks of size B. For a request, take the smallest adequate free dyadic block and split it until the requested size is obtained, keeping the unused buddies. At any time at most one free block of each size strictly less than B remains. These free blocks smaller than the requested size have total capacity strictly less than that size. Thus adequate total remaining capacity implies there is a sufficiently large free block. Every reservation costs less than twice its number of real keys, and the sum of all first insertions in every nonfreezing prefix is strictly less than H. The total reserved capacity, including the pending chunk, fits inside 2H. A final scan taking the count to H or beyond is never installed.

A chunk of size s builds its own tournament in s−1 comparisons. If its physical block already has other real contestants, install the chunk champion along the path above its previously empty reserved subtree. There are at most eleven previous ancestor champions on that path. As above, assign depth at most two to the event that the new block champion changes and depth at most four to all other positions. A change thus covers its upper decrease reserve; the total outside its chunk build is at most four. If the block was empty, its upper insertion costs at most two. Hence a chunk costs at most s+3. The first chunk in a seed scan begins with an empty frontier and first upper root, so it costs at most s, with no additive overhead.

Let I be the number of distinct first insertions over all growths, including the final scan of each freeze, and let U of them be skipped in freezing scans. Every nonseed scan follows a distinct fresh absorption; write A for the total number of those absorptions. In any nonempty scan of size k there are at most 1+floor(k/B) chunks. Charge the first chunk's overhead to its preceding absorption, or charge nothing if it is the first chunk of a seed scan. All additional chunks have total count at most I/B. Therefore all chunk builds, installations and their upper reserves together cost at most

    I−U+3A+3I/B.

A block left empty after all its keys are extracted has no upper entry. If later revised by a different reservation in the same physical block, an upper insertion takes place and is covered by the corresponding chunk-installation bound.

## Extracting and attaching

To obtain the frontier minimum when the frontier is nonempty, delete its block champion from the upper structure, obtaining the representative in at most eighteen comparisons outside mark reserves. Compare it with the scalar for older growths. If the older edge is selected, make the attachment and abandon the whole current heap; no block reinsertion or lower repair is needed. If the frontier edge is chosen, absorb its target and repair the extracted lower leaf's tournament. At its first parent the sibling wins for free; there are at most ten further paid comparisons. If the block is still occupied, return its champion to the upper structure at a cost of at most two, including its upper mark reserve.

There are at most A+b actual upper minimum queries, where b is the number of growths attaching to older trees. Empty-frontier queries are free. Freezing queries do not occur. Thus the upper delete-min operations, lower repairs and upper reinsertions cost in total at most

    18(A+b)+12A.

The I−A representatives passed to later targets can be folded into their old minimum scalars and the frontier/older choices can be made in at most I comparisons in aggregate. More explicitly the older-side list reductions and scalar combinations use at most I−A−b: each attaching growth has a first entry to initialize its previously empty scalar. There are at most A+b comparisons of a frontier and older scalar. Neither charge includes an upper minimum query, which was counted separately. Every raw edge is seen once toward its unvisited target, so e=I+P. Each fresh absorption accounts for a distinct nonseed vertex and each attachment for a distinct growth seed, giving A+b≤v.

Putting the four costs together yields

    C ≤ I + 4P + (I−U+3A+3I/B) + [18(A+b)+12A]
      = 2e+2P + 33A+18b +3I/B−U
      ≤ (2+3/2048)e + 2P +33v.

Finally, every output component still needing work contains a frozen growth. Its at least H first insertions are disjoint from those of any other such growth. This gives v_out≤I/H. The zero-component convention applies when the pass finishes the answer.

## The 128-slot packets used in the main algorithm

A lower packet has 128 consecutive physical slots. From leaf to root the three ordinary winner-tree nodes have arities 4, 4 and 8. Reserve each fresh partial batch at its next power of two within a 2H-slot binary buddy arena, where H=2^K is the cap on first insertions. The smallest adequate free box can always be split to the requested dyadic size. At most one free box exists at each scale, so having enough remaining capacity ensures a suitable box exists. No reallocation or returning of occupied slots is needed. Each requested box wastes less than the size of its batch, and the unbuilt freezing scan uses no slots. Every full 128-entry batch occupies a fresh complete block. Across a growth, at most 2H/128=2^(K−6) upper entries can occur.

A dyadically aligned box within one lower packet is a whole search subtree or an aligned consecutive set of children of the same node. This holds because all three arities are powers of two, and a dyadic box cannot straddle a larger dyadic child boundary except by containing that child completely. The previously free positions provide no competing real keys in the box. Build an ordinary raw tournament on the batch for s−1 comparisons on its s entries, keeping the fresh minimum of every constituent child and of the entire box. The only potentially changed old champions are on the path from the common parent to the block root and each can be compared to this one fresh batch champion. Old contenders elsewhere in the common parent belong to the other children. Their minimum is exactly that parent's stored champion, or infinity if it was empty. Thus there is a single monotone insertion path of length at most three, including for a box containing only some of the children. When the block champion changes, test this event first and pay the two-comparison upper insertion or decrease reserve. On the other branch at most four cases along the monotone path remain, resolved in two further comparisons. The same rule applies to repeat updates with the old leaf appended to this three-level chain. If the whole block is fresh, its upper insertion also costs at most two. This gives the I+2A+I/128 raw build budget including the seed-init credit.

Repair after a fresh extraction takes at most 2+3+7=12 ordinary comparisons in the lower packet. At the bottom the extracted leaf is empty and only its three siblings compete. At each higher node only one child changed and the entire set of at most 4 or 8 children can be rescanned. Restoring the upper representative costs at most two. The upper deletion allowance is floor(1.5(K−6))−1. For K=99 and K=97 this is 138 and 135 comparisons, respectively. Together with the installation, extraction, and cache charges above, these are the allowances used in the dense finishing lemma.


==> anc/proof/02_certificate_and_bad_slots.md <==
# Exact grouped selection, certificate histories, and error counts


The opening sections analyze a square schedule and the grouped selector of Khanna, Putterman and Song (KPS). The subsequent sections derive the local exceptions, depth-weighted Project charges, and strip repair bound used in the main proof. All normalized costs use the original outer edge count $m$. Numerical examples refer to the schedules specified here. The theorem uses the parameters of the dense finishing lemma and the tournament selector in Note 05.

## An exact batch reduction

At one vertex, edges in a Find batch have a label (the other endpoint) and an admissibility predicate determined by their projection histories. For quota k, return the k lightest distinct labels by their lightest admissible representatives, or all such labels if fewer exist. Write Q for the grouped selection routine of Khanna–Putterman–Song, Lemma 3.3. We use this routine twice and cache every detected failure across both endpoints and both calls within a batch.

1. Arrange the incidences by label and cut the list into consecutive blocks of size at most b. Find each block's minimum by weight, without testing admissibility.
2. Run Q with quota k on these minima, using the label of each minimum. Retain its selected representatives.
3. Add the entire block of every minimum that failed an admissibility test in this first selection. Also add any block with more than one label whose minimum has a selected label. Deduplicate the retained edges and run Q with quota k on them.

**Correctness.** In the first call, hypothetically set every untested predicate to true. The subroutine sees the same answers, so it must still return the correct result for that assignment. If a block minimum did not fail and has an unselected label, the first pass found k genuine admissible candidates whose weights are at most that minimum. No member of the block can improve the answer. If the minimum did not fail, has a selected label, and the block is pure, the selected representative for that label is at least as light as every edge in the block. All other blocks were reopened. These arguments also cover fewer than k selected labels. Only cached failures that would be inspected by a call need be recorded for that particular call. Expanding a block whose minimum was already detected as invalid at the other endpoint is also safe.

**How much can reopen?** The incidences of each label form an interval touching at most two mixed blocks. With J failed block minima at a vertex, the second call therefore has at most

$$
(1+2b)k+bJ
$$

distinct inputs, and at most the original list size. The first call has at most the list size divided by b, plus one. Both calls use the original exact procedure, so the successful admissibility-test bound is at most doubled. Each edge enters at most one batch in the certificate recursion and can be a failed minimum for at most two endpoint lists. Newly detected failures propagate to their first invalid projection as usual. The KPS charging argument applies to the resulting execution because its schedule covers all possible histories.

We allow **256 ordinary comparisons per input item** in each invocation of Q, excluding admissibility checks. The order-statistic calculation at the end of the square-schedule example proves this for every positive list length, including odd-length splits and base cases.

## Certificate estimates

The argument uses the certificate and history count from Section 3 of KPS and the path-maximum theorem of Komlós.

### A. Why an error budget controls the recursive calls

A call has x edges, y vertices, t blocks of t rounds, r=64t³, and quota k=r². Return immediately on zero edges. Each edge acts in exactly one round and enters at most one child. The Find batch declares genuine admissible representatives and chooses at most 2y/r new portals per block. To see the count, first choose vertices hitting at least r as-yet-unhit full neighbor lists each. At most y/r choices are needed. Each remaining portal candidate belongs to fewer than r unhit lists, so fewer than yr incidences, hence fewer than y/r lists of size r², remain. Add one vertex per remaining list. Each child has at most 2ty/r vertices and there are t² children, so the sum of child vertex counts is at most y/32.

The forest keeps connectivity at every weight threshold as exact MSF calls incorporate new edges. With spokes fixed within a block, a Project preference can switch to Find at most once. If a child supports a projected edge, lifting the child's witness into the parent gives a walk of bottleneck at most the maximum of the edge's weight and its two end-spoke weights: every internal child-forest edge has an admissible record. If that still fails to support the edge, the larger end-spoke weight now connects the endpoints, and all later preferences in this block are Find. A Find batch either supports the edge immediately or provides both endpoints with spokes no heavier than the edge. A Find preference in a later block then implies support, since spokes only get lighter. If an admissibility test discovers a failure, the edge returns to its first invalid projection level in the same parent round; incorporation there forces Find in later rounds of that block. These observations, by induction up the projection chain, give the KPS error charge. At most one Project slot per block and at most the t Find slots of the final block containing Find can be exceptional. An incorrect action estimate is also an error. Each rejected original edge is charged once at its first invalid level. Each unsupported original edge can be charged to an error on its own chain. Projection does not duplicate identities.

For this argument it is enough that the batch returns the exact representatives, that each selected edge passes, and that detected failures are recorded. If an edge was never tested, change its Boolean admissibility bit to true in the selection subroutine, holding weights and all queried answers fixed. The output stays fixed. Therefore an untested edge also satisfies the batch's support-or-light-spokes conclusion. The bit change is an argument about the selection oracle only. This explains why the altered batch and its newly detected failures preserve the KPS certificate properties.

For completeness, the per-call error budget used here is

$$
E_c \le 10t^2\sqrt{xy}+4x/t.
$$

Natural logarithms are used for this history count. The logarithms of the per-round numbers of spoke choices and forest choices are bounded by $\sqrt{2xy}$ and $2\sqrt{xy}$, respectively. For fixed spokes and forest, the remaining preferences read maxima of x fixed sets on at most 2y tagged items. A vector of identities of maxima is determined by the histogram of its winners: score items by their ranks in an order realizing one vector. Any different feasible winner vector has a strictly smaller total score in this order; equal histograms give equal scores. Stars and bars now bounds the log number by $2\sqrt{2xy}$. Here $\log {u+v\choose u}\le2\sqrt{uv}$ follows from the binomial estimate $u\log(1+v/u)+v\log(1+u/v)$ and $\log(1+s)\le\sqrt{s}$. The total log number of t²-round histories is at most $(2+3\sqrt2)t^2\sqrt{xy}$. One may enlarge the family to include unrealizable histories; count bad slots using their last-Project and last-Find-block definitions. Forest/spoke copies of an edge are tagged to resolve a tie in favor of the spoke.

For a fixed history, independent uniform round assignments have $\mathbb E[2^X]\le\exp(2x/t)$, where X counts assignments hitting exceptional slots. Summing over histories shows that one topology-only assignment works for all of them with $X\le(\log|\mathcal H|+2x/t)/\log 2$. For a round of q assigned edges, let V be the possible preference vectors. An exhaustive choice of a sample of at most $\lceil2t(\log|V|+1)\rceil$ coordinates distinguishes all pairs differing in more than q/t positions: a random sample misses a fixed such pair with probability at most $\exp(-|S|/t)$. The true preferences on that sample permit an estimate with at most q/t errors. The sum over rounds is x/t. The topology-only exhaustive searches cost no weight comparisons. The stated bound follows since $(2+3\sqrt2)/\log 2<10$ and $1+2/\log 2<4$.

### B. A square-schedule example

In the following display all edge counts and work bounds are divided by the outer m. Set $N=2^{-552}$, $P=2^{-276}$. Then $n'/m\le N$ and $\sqrt{Mn'}/m\le P$. Index certificate levels by j starting at zero, and put $\rho=13/10,\ a=81L$, where $L=2^{26}$. The integer schedule in this example satisfies

$$
80L\rho^j\le t_j=L\lceil80\rho^j\rceil\le a\rho^j.
$$

At level j the aggregate normalized vertex count is at most $N/32^j$, aggregate edge count at most 1, and by Cauchy–Schwarz the normalized sum of per-call square roots is at most $P/32^{j/2}$.

With E the aggregate normalized error bound and W the normalized sum of forest and batch input allowances over calls, geometric summation gives

$$
E\le20a^2P+\frac{13}{60L},\qquad
W=\frac1m\sum_c(2t_c^2+t_c+t_ck_c)n_c
 \le \tfrac43\,4099\,a^7 N.
$$

Indeed, $\rho^2/\sqrt{32}<1/2$, $\rho^7/32<1/4$, and $k_c=4096t_c^6$. The normalized total recursive mass is at most $2E+N+W$: one E pays for unsupported edges, one for rejected edges inserted into exact calls, N for the final forest, and W for merging forests and declared representatives. In particular $2E+N+W<1/(2L)$. The joint bound needed for reopening blocks also follows: the total quota across batches, divided by m, is covered by the $t_ck_c n_c$ part of W, while the normalized number of first failures is at most E.

Here are bounds for every remaining comparison category, still normalized by m.

| Category | Upper bound |
|---|---:|
| Successful checks in both grouped selection calls | $48\cdot4096\, a^{13/2}\,2500P$ |
| Failed checks, cached after the first failure | $80a^2P+169/(90L)$ |
| Determining sampled preferences | $10a^2N+144a^3P$ |
| Comparing new and old spokes | $2aN$ |

For the first row, one grouped call with a list of length h makes at most $8k\sqrt h$ successful tests. The main halving path tests at most k successes per level, including its base. There are at most k subsidiary quota-one paths, with smaller starting sizes. A ceiling-log bound on these paths gives at most $k(2\lceil\log_2 h\rceil+1)$ successes for h≥1, which fits the displayed allowance. Two calls and the incidence identity $\sum_v h_v=2|B|$, followed by summing over t batches, give at most $16\sqrt{2}\,k\sqrt{txy}$ successes per call. Checking an entire valid record costs at most 2j comparisons. The depth sum uses $\sum_{j\ge0}j(\rho^{13/2}/\sqrt{32})^j<2500$, since the ratio is below 49/50. For failed checks at first invalid level j, charge at most 2(j+1) comparisons to that level's errors. The sums of $(j+1)/2^j$ and $(j+1)\rho^{-j}$ are 4 and $(13/3)^2$, respectively.

For the third row the sample size in a nonempty round is at most $9t\sqrt{xy}$. Komlós's theorem answers the needed directed path maxima using $5y+y\log_2(1+q/y)$ comparisons for q paths. Split an undirected path at its lowest common ancestor and use up to two directed queries. Put an edge's weight on its child vertex and exclude the ancestor. Treat empty half-paths and disconnected pairs using topology. Combining the two answers and checking the spokes is covered by $5y+8|S|$ comparisons for the sample S. Summing over at most t² rounds gives the third row, using $\rho^3/\sqrt{32}<1/2$. The forest version of Komlós's bound follows by summing over its trees and applying concavity of log. For outer verification, compare each outside edge against the two half-path maxima directly, requiring at most two further comparisons per edge. The four table entries sum to less than $4/L$.

A simple all-input-size bound for the grouped routine Q suffices as well. Exact order-statistic selection on h keys uses at most 32h comparisons. For h<1000 use merge sort. Otherwise form $g=\lfloor h/5\rfloor$ full groups, sort each in at most ten comparisons, select a median of their medians recursively, and partition around it. Each side including the pivot contains at least $3\lceil g/2\rceil$ keys. The work is at most $10g+h+32g+32(h-3\lceil g/2\rceil)\le32h$ for h≥1000. A median and explicit partition thus cost at most 33h per halving step. Lengths on a ceiling-halved path sum to at most 3h (each step with at least two items shrinks by a factor at most 2/3). The main path plus subsidiary paths on disjoint inputs and their base scans use fewer than 256h ordinary comparisons. This proves the stated bound for every list length.

## Processing Find edges once

For every coarse Find batch with x edges on y vertices, fix a positive integer s and let each edge act at exactly one of s local rounds. At vertex v keep up to k minimum-weight admissible representatives of distinct neighbor labels among edges processed at v so far during this batch. Let f_v be the kth weight, or infinity if the list is short. Its value never increases. An edge's true preferred endpoint in any local round is the endpoint with greater f; break ties by a fixed vertex order. Use **exact** preferred endpoints. The local sorting lemma computes the needed signs as detailed below.

At its assigned round the edge is processed at its preferred endpoint only. At each owner compute the top k admissible distinct-label representatives of the new entries using the two-pass blocked grouped routine. Merge with the ≤k retained old representatives, deduplicate by label keeping the lighter, and retain the top k. These form the correct list for the union: a nonselected new or old label already had k lighter distinct admissible labels. Declare every retained weight after each local update; declaration can be buffered until the coarse block's usual MSF call. Each declaration is genuinely admissible. Up to 300k comparisons per list suffice for merging: ≤k duplicate comparisons, followed by linear selection on ≤2k keys and a scan. The 32h selection bound above suffices. Update f by inspecting the selected weights if needed, with an additional ≤k comparisons already within 300k. At the end of the local rounds form the ordinary KPS portal hitting set from the final full lists, and update spokes as before. There are still at most 2y/r new portals per coarse block. Unlike the two-ended construction, an exceptional edge can now enter the batch without either a supporting declared representative or two sufficiently light spokes.

If a nonrejected edge e has its neighbor label selected at its owner u upon processing, the declared representative has weight ≤w(e). This conclusion includes an untested e because setting its Boolean admissibility answer to true in the abstract grouped-selection subroutine does not alter that transcript or the answer. The same argument, after merging with old candidates, shows that if e has no such supporting representative, its owner's threshold f_u is ≤w(e) after its local update and hence thereafter. If the other endpoint v also satisfies this at the end of the batch, both final candidate spokes are ≤w(e), since they come from full retained lists. If instead final f_v>w(e), every later local round has f_v>w(e)≥f_u. Thus the edge acted in the **last local slot preferring u**. There are at most two last-endpoint slots per edge in the whole batch. This reasoning also handles an infinite other-end threshold.

To choose the local schedule let the possible history encode the f labels and true preference vector in each of s rounds. The log number of threshold-label assignments per round is ≤Σ_v ln(1+deg v)≤sqrt(2xy). For fixed labels the maximizing-pattern histogram argument on y vertex keys (with the fixed tie break) bounds the log number of vectors by ln(binomial(x+y,x))≤2sqrt(xy). Thus log|histories|≤(2+sqrt(2))s sqrt(xy). The standard moment argument exp(2x/s), summed over all histories then divided in the logarithm by ln 2, yields an exhaustive topology-only schedule with at most

    5s sqrt(xy) + 3x/s

assigned last-endpoint slots for every history. Enumerating history supersets cannot hurt: every sequence of orientations still has at most two final-owner slots per edge. Each original edge enters at most one coarse Find batch throughout the entire certificate recursion. Across depth j, summing the square roots of individual Find batch masses first within calls costs at most sqrt(t_j), hence the total extra marked fraction is ≤B = 10s sqrt(a) P + 3/s, using sqrt(rho/32)<1/2.

## Computing exact bad-slot marks

Compute true preferred coarse actions on the scheduled set in every round. For exact actions on z edges with a fixed forest on y vertices compute the two directed path-half maxima with the directed-path bound of Komlós, using ≤5y+y log_2(1+2z/y) comparisons. Handle empty halves, nonexistent paths, missing spokes and coinciding portals using topology. With the required comparisons of key identities among the two spokes and the two maxima all queried together, ≤4z pair queries on ≤2y keys suffice: for each half maximum, determine whether at least one of the two spokes is at least that maximum. No edge with an unknown input weight outside the forest/spoke set participates. Equal identities and ties resolve for free. For z>0, Note 03 prices the batch of pair queries by $32768(4z)^{3/5}(2y)^{2/5}$. The logarithmic term in the path-maximum bound satisfies $\log_2(1+2z/y)\le4(z/y)^{3/5}$. Skip empty requests.

A scheduled Project in a block is its last genuinely preferred Project precisely if either it is the final slot or the immediately following slot prefers Find. This uses within-block monotonicity P→F. So also check next-slot preferences for the edges assigned in the previous slot when that slot is in the same block. A scheduled Find is bad precisely if no later block has a Find preference for that edge. Within a block, a Find occurs iff the final round starts with that preference. Hence check all edges in the final slot of each block. Together these observations identify *every assigned coarse bad slot* exactly. For each fixed call, the current- and next-slot queries cost two collections of at most t² groups, each having total z≤x, whereas the final-slot sweeps cost t applications on all x. Records may be kept until the end of the call. No schedule depends on the additional answers.

At each local round check the thresholds of both endpoints for all edges of that batch, including ones assigned to different local rounds. These are ≤x pairs on ≤y keys: equal finite IDs and infinities resolve from metadata, with smaller deterministic IDs breaking equal weights. Across the s rounds this identifies the assigned last-preferred-endpoint slots exactly. It gives the true directions themselves; the coarse and local estimation subroutines can both be omitted.

For $H(z,y)=z^{3/5}y^{2/5}$, Hölder’s inequality gives $\sum_i H(z_i,y)\le b^{2/5}H(x,y)$ when $b$ groups contain at most $x$ queries in total. The at most $t^2$ scheduled slots therefore contribute a factor $t^{4/5}$, and the at most $t$ coarse batches of local sweeps contribute $t^{2/5}$. Each block also requires one final sweep over the whole graph. The dense finishing lemma sums these contributions over recursion depths. Its additive vertex term accounts for the $5y$ path-maximum charges in each coarse sweep.

Return to the outer MSF solver the certificate forest and the root identities of *all* edges marked with an assigned bad coarse or local slot anywhere in the projection recursion. Projection preserves identity and never branches per original edge. The KPS backward induction guarantees every unmarked edge is supported: a terminal good Find has either a declared witness or two light spokes as above; a later coarse Find then gives support. A good Project lifts a child's witness, or its round must have been the last Project. A rejected record is charged to the coarse last-Project at its first invalid level: returning it to that level incorporates it in the same round, forcing all subsequent rounds of its block to prefer Find. This argument uses only admissibility of declared edges and the exact update on returned records, so local Find exceptions incur no extra failed-check charges. Consequently all supported outside edges may be omitted by omitting unmarked nonforest edges. The remaining graph is an exact MSF input by the cycle property. There is no final scan comparing each raw edge to a path maximum.

## Dense accounting

Each Find edge undergoes one list of raw block-minimum computations, hence these cost at most M. For each nonempty owner list, Q's first selection input has length ≤h/b+1, and its second has length ≤(1+2b)k+bJ, where J counts failed raw minima in that list. Raw attempted failed minima occur at most once per edge because ownership and local slot are unique. Over all calls their number is ≤Em. Across local rounds and owners the sum of k allowances is ≤sWm. With 256 comparisons per Q input, extra ordinary grouped work is therefore bounded by

    256 [1/b + (2+2b)sW + bE] m.

Write pos and neg for the first two normalized comparison bounds in the square-schedule table above. Merging incumbents costs ≤300sWm. The successful-check bound becomes at most sqrt(s) pos m: replacing t time slices by ts multiplies the Cauchy–Schwarz estimate for the input lengths by sqrt(s), and there is only one endpoint per input edge. The blocked two calls' successful test counts satisfy the same estimate on each owner list. Old incumbents are already admissible; they are never retested. Failed validations are still ≤neg m. The ground-set term for coarse spoke updates stays ≤2aNm; the local thresholds are covered by merging. Recursive exact-MSF inputs sum to at most

    [2E + B + N + sW] m.

One E accounts for first-invalid edges added to exact merging calls. The outer forest contributes N, and the remaining marked IDs contribute at most E+B. Each coarse block declares at most sky rather than ky edges, hence sW covers all its exact forest merging allowances. These estimates remain valid with the original $m$ as denominator when the current graph has only $M$ edges.

### Different numbers of blocks and rounds

Organize the t² slots into t/J blocks of Jt consecutive rounds for any positive integer J dividing t, with integer r=(64/J)t³. Use quota k=r ceil(log₂r). Up to 2y/r portals are added in each block on y vertices. Thus all t² children of that input have aggregate at most t²(2t y/(Jr))=y/32 vertices. Exact Find work is organized into t/J batches instead of t. The intra-block monotonicity, the next-slot Project test, and the one final full sweep for each block use the same proofs as in the square schedule. The number of slots remains t², so the product in the previous history bound stays unchanged.

With t=L ceil(80 rho^j) at depth j, set a=81L, rho=13/10, g=28+3 ceil(log₂L). The quota bound is k≤(64/J)g(1+j)a³rho^(3j). Every term for number of batches times quota has coefficient 64g/J². Thus replace 64g by 64g/J² in W and in the original positive-check sum. Raw t² terms are unchanged. There are at most t/J final whole-graph sweeps, so the term a in the coarse sweep coefficient becomes a/J. All other original uses of t as an upper bound on the number of batches are conservative without any change.

### Separate Project errors and positive support

For a fixed history let X be the total count of assigned bad slots, and Xp the count landing at the last preferred Project of a block. An edge has at most t/J slots of the second type, giving hit probability pp≤1/(Jt). It has at most Jt more bad slots within its last preferred-Find block, for probability p≤(J+1/J)/t. With λ=1/64, fix either Z=X or Xp and its corresponding bound v on the probability. Against a fixed history, exp(λZ−(e^λ−1)x v) has expectation at most one by the independent assignments of the x edges. Sum both normalized exponentials over all histories. For some assignment this sum is at most twice the number of histories, certifying both bounds simultaneously. The extra ln 2 per call is absorbed into the square-root charge since t²√(xy)≥1 for nonempty calls. The local schedule needs only a single exponential and its existing two possible last-endpoint slots.

Set c=128/127. The exponential series starting with its quadratic term has successive ratios at most λ/3, so (exp(λ)−1)/λ≤1+λ/[2(1−λ/3)]<c. With the earlier history counts, (ln H_coarse+ln2)/λ≤445t²√(xy) and ln H_local/λ≤219s√(xy). Using the same two geometric sums of the square schedule gives

    E  = 890 a²P + 13 c(J+1/J)/(240 L),
    Ep = 890 a²P + 13 c/(240 LJ),
    Fp = 3560 a²P + 169 c/(360 LJ),
    B  = 438 s√a P + 2c/s.

E covers all coarse marks and Ep covers all Project marks. Fp covers the Project marks weighted by 2(j+1) at depth j. B covers the local last-endpoint marks. Every actual failed record is charged to its own last-Project slot in the first block where its projection was invalid.

Furthermore, every failed root identity is positively known supported by the final root forest. At its first invalid projection it returns from a child and is inserted directly into the local forest by the exact MSF call in lines 18–19 of KPS Algorithm 1. The resulting threshold-w subgraph connects its two local endpoints. At all earlier levels its own projection was valid by definition, so both of its spokes are ≤ its weight. Apply KPS Claim 3.6 successively to lift the support all the way back to the root, regardless of the edge's earlier round marks. Threshold connectivity cannot be lost by later exact MSF updates. Consequently the outer residual filter can drop every failed original identity from the marked-ID list, while retaining all edges of the root forest. Each rejected identity has a distinct assigned bad Project to pay its input to the intermediate exact solve. These slots are disjoint by identity from the slots paying the remaining outer marked identities. The combined input mass is therefore at most E+B+N+sW. The root forest and intermediate returned forests are already covered by N and W. The numerical check in check_final.py uses this bound.

### Strip repairs

Index failed projection predicates starting at one. When predicate i first fails, it is tested in tier ell=ceil(log₂i). If ell>0 the returning child had already certified the first 2^(ell−1) predicates. Thus the actual failed strip costs at most 2(i−2^(ell−1)). For each failure the successful replacement checks on its path telescope to at most 2×2^ell, and extra structural repair costs at most 2ell beyond the bottom packet's height. Their sum is at most 2i+2^ell+2ell≤5i, since 2ell−3≤2^(ell−1) and i≥2^(ell−1)+1. At ell=0 it is at most 4≤5i. This charges the rechecks of a particular leaf replacement only once per lower tier. If the upper tier's check fails, that distinct failing leaf receives its own charge. Across the entire recursion these costs are covered by (5/2)Fp plus the base-height term (log₂ b₀)Ep, where b₀ is the bottom packet size. The initial successful strip tests are charged separately, as detailed in Note 04.


==> anc/proof/03_batch_comparisons.md <==
# Batched comparison queries on a small key universe


The first argument introduces the sampling and pivot estimates. The last subsection uses these estimates to prove the bound $32768M^{3/5}N^{2/5}$ used by the dense finishing procedure.

## Model and result

There are at most N distinct ordered keys and a prescribed family of at most M pairs whose exact order must be returned. Arbitrary binary key comparisons are allowed, and topology-only searches and computations on the existing transcript are free. Repeated pairs can be discarded and equality of key identities is free. Compare distinct keys in a fixed tie-broken total order.

Let d=M/N, where M can be a deliberately generous upper bound on the number of pairs. There is a deterministic comparison tree that returns every answer. For d at least 2^64 its cost is at most

    3(44 ln d + 200) M d^(-1/8).

For all N,M>0 its cost is bounded by

    1024 M^(15/16) N^(1/16).

In particular if d >= 2^600 the complexity is less than 2^(-55)M. No claim about the execution time of the exhaustive searches is made.

## Comparing only a sample of a pair multiset

For a multiset of Q labeled pair occurrences on N distinct keys, consider the family V of orientation vectors induced by total orders. Each coordinate records the identity of the larger endpoint. The maximizing-pattern histogram argument gives

    |V| <= binomial(Q+N-1, N-1).

For completeness, for a particular pattern, weight each key by its rank in one linear order realizing that pattern. The corresponding sum of the coordinatewise winning ranks is strictly larger than for any different pattern. Equal histograms would give equal sums. Thus every pattern has a unique vector of N counts which sum to Q. This also applies when an unordered pair appears in multiple occurrences and when predicates use reversed orientation.

For 0<alpha<1, one can choose a deterministic sample of at most ceil(2(ln|V|+1)/alpha) occurrences such that two patterns agreeing on it differ on at most alpha Q coordinates. To prove existence take that many independently uniform coordinates and union bound over all pairs of patterns. The subset can be constructed by exhaustive enumeration independent of the keys. Compare the sampled pairs, then choose an arbitrary total order consistent with their answers (topological sorting of the sample orientation suffices). This order disagrees with the unknown order at most alpha Q times, counted with multiplicity.

## One stage

Use the same global N and M throughout a *pair* of stages. The queries of a stage may be directed whichever way is required. At each center v form a list of its distinct target keys u. Break long rows into chunks of at most D=ceil(d) distinct targets. The number of nonempty chunks is at most N+M/D <= 2N. Every nontrivial pair has distinct endpoints, so the center is absent from its chunks.

Let

    k = ceil(d^(5/8)),     eta=d^(-7/8),     eps=d^(-1/8).

The following statements assume d>=2^64.

1. Apply the preceding sample lemma to two pair multisets. The first contains, with multiplicity, all unordered pairs of entries in each chunk; its size Q is at most M(D-1)/2<=Md. Obtain a guessed order pi. The sum of the Kendall inversion counts I_i between the true and guessed orders in all chunks is <=eta Md. The second multiset consists of the currently requested directed pairs. Obtain a guessed sign for each with at most eps M errors. These two guessed orders need not coincide. In both cases ln|V| <= N[1+ln(1+Q/N)] <= 4N ln d. Each sample costs at most 11N ln(d)/alpha comparisons, including integer rounding. Empty pair families require zero comparisons.

2. Within each chunk take its free order under pi and split it into consecutive k-blocks, ignoring a final block of fewer than k entries. Choose a common pivot set R intersecting every full block. Repeatedly include a key belonging to at least ceil(sqrt(d)) still-unhit blocks. There are at most M/(k sqrt(d)) such choices. The remaining blocks have fewer than 2N sqrt(d) total incidences, so choosing one key from each costs at most 2N sqrt(d)/k more keys. This yields |R|<=3N d^(-1/8). Fix one designated pivot from R for every full block. Each chunk's full blocks are disjoint so its designated pivots are distinct. This construction uses only the transcript and topology.

3. For the center v of each chunk, determine the largest designated pivot below v and smallest designated pivot above v, if present, in weight order. These are denoted l_v and h_v and are specific to the chunk, even when it shares v with other chunks. Scan the designated pivots using at most two comparisons per pivot overall, hence <=2M/k.

4. For a requested pair (v,u) predicted u>v, send the pair (u,h_v) as a new query when h_v exists and has distinct identity from u. If u>=h_v then u>v is certified by transitivity; otherwise compare (u,v) directly. If h_v does not exist perform the direct comparison. For a prediction u<v use l_v in the symmetric rule. When u equals the chosen pivot the result is already known. All of the new queries are specified before their answers are needed. There is at most one new query per current pair. After the new queries are answered, every direct fallback is recognizable and every returned answer is exact.

### Bound on the number of fallbacks

For chunk i let W_i be the number of targets in the pivot-free interval around v in numerical key order, i.e. strictly between its two nearest designated pivots, with an absent endpoint replaced by infinity of the relevant sign. These targets occupy a consecutive interval of W_i positions in the true order of the chunk. Every *correctly predicted* direct fallback belongs to this interval, even if the directional pivot is absent. A wrongly predicted edge accounts for at most one additional fallback. Thus the total is <= eps M + sum_i W_i.

If W=W_i>=16k, use the middle half of its interval of rank positions. In the guessed ordering, that same range of numerical positions contains at least W/(4k) designated pivots: the interval has length at least W/2-1 and contains every entry of at least (W/2-1)/k-2 full blocks, which is >=W/(4k) at W>=16k. In the true ordering all these designated pivots are outside the entire W-window. Each moved by at least W/8 positions. The sum of the absolute rank displacements of all the elements in a permutation is <=2 I_i, since each of I_i adjacent transpositions contributes at most two in total. Therefore W^2/(32k)<=2 I_i. Across all W values,

    W_i <= 16k + 8 sqrt(k I_i).

Cauchy-Schwarz and k <= 2d^(5/8) now yield

    sum_i W_i <= 32Nk+8 sqrt(2N k eta M d)
               <= 64 M d^(-3/8) + 16 M d^(-1/8).

The sum of the sample, pivot, and direct-fallback costs of one stage (excluding the new queries) is at most

    (22 ln d+100) M d^(-1/8).

## Two stages shrink the number of keys

Start the first stage with arbitrary orientation. Every new pair is between a target u in the original universe and a designated pivot in R from Stage 1. For Stage 2 orient each such pair with an endpoint in that R as its target (if it has two, pick either). All pivots chosen in Stage 2 are drawn from these Stage 2 target lists, so they also belong to R. Consequently both endpoints of every pair generated by Stage 2 are in the Stage 1 set R; at most M requests remain. Duplicates at either stage can be dropped, saving comparisons while preserving answers for their parents. Nothing in the one-stage analysis requires that incoming pair lists be independent of the prior true comparison answers, since the lemma holds for every fixed list and every total order.

Recurse with the same ambient M, but with N'<=|R|<=3N d^(-1/8) distinct keys. If R is empty, or there are no remaining pairs, simply finish. Once queries from this recursion are answered, unwind Stage 2 then Stage 1. In particular Stage 2 fallbacks do not become a third recursive family. The number of keys shrinks strictly at d>=2^64. With d'=M/N', we have d'>=d^(9/8)/3. Write g(d)=(44 ln d+200)d^(-1/8). A pair of stages costs at most g(d)M. The function g decreases at d>=2^64, and

    g(d')/g(d) <= (9/8) 3^(1/8) d^(-1/64) < 2/3.

The whole recursion costs <=3g(d)M.

For d<2^64 simply compare all requested pairs directly, costing <= M <=16 M d^(-1/16). For d>=2^64, the expression 3(44 ln d+200)d^(-1/16) is decreasing and at its left endpoint is < 1024. This proves the all-density estimate. Zero sizes can be handled beforehand.


The MST coefficients and local-sorting construction have not undergone external peer review.

## The comparison bound used in the main theorem

Let $M$ be an upper bound on the number of requested pair comparisons and $N$ an upper bound on the distinct participating keys. Put $d=M/N$ and define $H(M,N)=M^{3/5}N^{2/5}$. Arbitrary comparisons between input keys are allowed. All requested orders can be determined using at most $32768H(M,N)$ comparisons. The zero cases are immediate. For $d<2^{36}$ compare the requests directly.

For larger $d$ use the two-stage procedure above, with
$$
 D=\lceil d\rceil,\qquad k=\lceil\sqrt d/128\rceil,\qquad \eta=2^{-14}/k,\qquad \epsilon=1/64.
$$
Direct pairs arbitrarily and cut every row of distinct target keys into chunks of at most $D$. There are at most $2N$ chunks. Use the histogram sampling lemma twice. First guess an order on all within-chunk target pairs with at most $\eta Md$ wrong occurrences. Then guess signs on the actual requests with at most $\epsilon M$ errors. The maxima histogram bound gives at most $\binom{Q+N-1}{N-1}$ sign patterns on $Q$ pair occurrences, and sampling at most $\lceil2(\ln|\mathcal V|+1)/\alpha\rceil$ coordinates separates patterns that disagree on more than $\alpha Q$ coordinates. Since $Q\le Md$, each of our two samples costs at most $11N\ln(d)/\alpha$ comparisons. All sample choices can be constructed by exhaustive search.

In the guessed order in each chunk put the targets into groups of $k$, omitting a possible short remainder. Choose a common set of pivot keys meeting every full group. Sampling each key independently with probability $\ln(d)/k$ and adding one per missed group costs in expectation at most $N(\ln d+1)/k$ keys, since each group is missed with probability at most $1/d$. Exhaustive search supplies a deterministic set $R$ of at most this size. Select one of its keys for each full group. By scanning these designated pivots using at most $2M/k$ comparisons, compute the true nearest pivot on each side of each row center inside its chunk.

A pair $(v,u)$ predicted to have $u>v$ is certified when $u$ is at least the upper pivot. Make that test a new query; if it fails or the upper pivot is absent, put $(v,u)$ on the fallback list. When the identity is the pivot the result is known. Use the lower pivot for the opposite prediction. The displaced-pivot argument under “Bound on the number of fallbacks” above bounds the sum of the lengths of all true pivot-free intervals by $32Nk+8\sqrt{2Nk\eta Md}$. Indeed, if an interval has length $W\ge16k$, the middle half of its positions in the guessed ordering contains at least $W/(4k)$ pivots each displaced at least $W/8$ positions. Their absolute displacements sum to at most twice the chunk's inversion count. Cauchy–Schwarz over at most $2N$ chunks gives the bound. Correctly predicted fallbacks belong to these intervals. Thus the entire fallback list has at most $M/8$ requests for the displayed parameters.

The new queries have at least one endpoint in $R$. Run the same stage again, orienting such an endpoint as the target. All new target pivots in this second stage also lie in $R$. There are at most $M$ twice-projected queries, all on $R$, and an additional fallback list of at most $M/8$ pairs. Recursively solve the twice-projected list, then the second-stage fallbacks when revealed, and finally the first-stage fallbacks when revealed. Solving the fallback lists recursively yields the stronger exponent.

The work of the two stages outside these calls is at most $3000(\ln d+1)\sqrt{MN}$, by the sample and pivot counts and $k\le\sqrt d/127$. For $d\ge2^{36}$,
$$
 |R|/N<0.013,\qquad (|R|/N)^{2/5}<0.18,\qquad 2(1/8)^{3/5}<0.58 .
$$
Each large-density call reduces $M$ in the fallbacks or reduces $N$ for the twice-projected list. The normalized nonrecursive cost is at most $3000(\ln d+1)d^{-1/10}<0.24\cdot32768$, with its maximum at the left endpoint. Induction gives the claim. These inequalities can be checked using $\ln2<0.694$. The estimates continue to hold with arbitrary ambient upper bounds, by monotonicity. Hölder's inequality gives the corresponding bounds on sums over batches.


==> anc/proof/04_terminal_refinements.md <==
# Quotas, grouped tournaments, and the geometric depth schedule


This note derives the validation charges for a four-way packet hierarchy. The worked example uses a grouped selector and its own parameter choices. The main theorem uses the same packet invariant, the tournament selector in Note 05, and the parameters in the dense finishing lemma.

## Portal quotas and validation by depth

Use $K=113$, $N=2^{-K}$, $P=2^{-56}$, $L=2^8$, $a=81L$, $\rho=13/10$ and $s=2^{11}$ local slots. At depth $j$ let $t_j=L\lceil80\rho^j\rceil\le a\rho^j$ and $r_j=64t_j^3$. The input has at most $M\le m$ edges and $Nm$ vertices. At each coarse Find use quota $k_j=r_j\lceil\log_2 r_j\rceil$ distinct labels per owner. Every full list has $k_j$ distinct portal choices. Sample each of the $y$ possible portal labels with probability $1/r_j$ and add one from each missed full list. The expected number selected is at most $2y/r_j$. Free exhaustive search finds a suitable set. Note 02 shows that these portal counts reduce total vertex mass by a factor of $32$ per depth and preserve the spoke and support properties.

At depth $j$ a raw edge in a terminal Find owner list must satisfy at most $j$ successive projection predicates, each costing at most two weight comparisons. For charging failures, predicate position i is one-based and its projection call has depth i−1. Thus at most 2i comparisons are needed through that failure, as counted by the depth-weighted Project bound in Note 02. Checks visit ancestors in chronological order. An edge first invalid at depth $i$ is returned, identified by its original ID, to that ancestor in the same round in which it was projected. Use the same one-ended Find owner and coarse/local bad-slot identification from Note 02.

Arrange each raw list by neighbor label. Inside each list make a fixed, contiguous hierarchy, beginning with groups of $b_0=2^{14}$ slots and grouping four consecutive child packets at each higher tier. The top tier is $\ell_*=\max(0,\lceil\log_2\max(1,j)\rceil)$. A packet of tier $\ell$ exposes the true cheapest surviving entry satisfying the first $d_\ell=\min(j,2^\ell)$ predicates, or is empty. The bottom tier builds an ordinary raw binary knockout, tries its winner, and deletes and repairs upon an invalid answer. Every higher packet has a two-round knockout over the exposed winners of its at most four children. Try only the previously unchecked strip of predicates on its winner. On failure remove that raw item and obtain its child's next certified winner before trying again. On success expose that raw item. This gives the required minimum by induction: items failing any prefix predicate can be discarded permanently, and the minimum of child-valid minima is the only possible new minimum before the next strip is checked.

The raw build comparisons over all tiers total at most the raw list length: structural knockout links inside every bottom packet and between nonempty child packets sum to fewer than the number of items. A failed attempt detected in tier $\ell$ at depth $i\ge1$ has $\ell\le\lceil\log_2 i\rceil$, allowing zero for the first tier. Its own eager repair uses at most $\log_2 b_0+2\ell$ ordinary comparisons on its leaf-to-detecting-packet path. The repair can itself discover other failures, each separately charged at the tier that detected it. Higher-tier tournaments are not retried until the child has returned a certified replacement. In addition to a single initial successful exposure per nonempty packet, a failure detected at tier $\ell$ causes at most one extra successful exposure at each tier up to $\ell$ on this path. Successful strip rechecks across that path cost at most $2d_\ell\le4i$ comparisons. Failed predicate checks themselves cost at most $2(i+1)$ per first invalid edge. These statements apply to empty and partial packets and allow repeated exposures of a packet whose previous winner failed at an ancestor.

The initial successful strip tests cost at most $4/b_0$ per raw input item after summing the $2\cdot2^\ell$ per-packet bound against its capacity $b_0 4^\ell$. There is also at most one partial packet at each tier of each nonempty list, costing at most $8(j+1)$ across the tiers. The later paragraph on level sums pays for this term. No charge here uses the final Find depth to bound the repair cost of an edge whose first failed projection was at a shallow ancestor.

Each top packet's exposed winner is fully valid. Apply the grouped selector $Q$ of Note 02 to the winners, taking the $k_j$ lightest distinct labels. Retain its choices and reopen only mixed top packets whose champion has a selected label. A distinct label meets at most two mixed packets because the original order is contiguous by label. Packet boundaries remain at fixed original slots as failures are removed. After deduplication, the second call to $Q$ therefore has at most $(1+2b_j)k_j$ candidates, where $b_j=b_0 4^{\ell_*}\le4b_0(j+1)^2$. If a packet champion is unselected, there are already $k_j$ selected distinct labels no heavier than any valid item in the packet. A pure packet with a selected label cannot improve the retained representative. This proves exactness even if fewer than $k_j$ valid labels exist. Every rejected edge is returned in its proper round, so the same first-invalid and support charges apply.

## Cost for the worked example

Normalize all counts by the ambient $m$. At depth $j$ the total vertex mass is at most $N/32^j$. The quota satisfies $k_j\le64a^3(28+3\log_2L)(1+j)\rho^{3j}$. Write
$$
 g_0=28+3\log_2L,\quad
 W=3(64g_0+3)a^4N,\quad
 E=20a^2P+13/(60L),\quad F_-=80a^2P+169/(90L).
$$
$E$ is the coarse error count of Note 02, including the number of first-invalid records. $F_-$ bounds their total $2(i+1)$ charge, as in Note 02. $W$ covers the forest and quota budget $\sum_j(2t_j^2+t_j+t_jk_j)N/32^j$, including an additional $(j+1)^2$ when needed to price packet sizes. Indeed $\rho^4/32<1/10$ and $\sum(j+1)^3/10^j<3$.

Raw scans cost at most $M$. The two $Q$ calls together cost at most $256/b_0+256s(2+8b_0)W$ beyond the scans. Merging incumbents costs $300sW$, and updating prior spokes costs $2aN$. For the new checks and ordinary repairs allow $4/b_0+12saN+14E+5F_-$. Here $\sum_j8(j+1)s t_j N/32^j<12saN$ covers the partial packets. The term $14E$ pays the bottom knockout height, and the $5F_-$ allowance exceeds the extra $2i+4i$ repair and strip-validation allowance above. Retain a separate original $F_-$ for actual failed predicate tests.

The successful eligibility tests inside the two $Q$ calls need the logarithmic bound on their number. For a raw owner list of length $h$, each invocation has at most $k_j(2\lceil\log_2 h\rceil+1)$ successes by the grouped-selection estimate of Note 02, and neither input is longer than $h$. All lengths at one depth sum to at most $m$, over at most $s t_j N m/32^j$ lists. Jensen's inequality and the monotonicity of $u\log_2(1+1/u)$ yield an allowance of $2j k_j(s t_j N/32^j)[4(K+1+5j)+6]$. The sum is below $4\cdot64g_0\,s a^4N[4(K+1)+6+60]$ because $\rho^4/32<1/10$, $\sum j(1+j)/10^j<2$ and $\sum j^2(1+j)/10^j<3$.

For $D(c,p)=c a^pN^{2/5}/(1-\rho^p/4)$ the exact coarse and local preference/mark work is at most
$$
 D(131088,1)+2D(131088,4/5)+15a^2N/(1-\rho^2/32)+D(32768s,2/5).
$$
Apply the batching calculation of Note 02 with $H(x,y)=x^{3/5}y^{2/5}$. Each set of $z$ coarse requests uses the local sorting bound on at most $4z$ pairs and $2y$ keys, plus the Komlós directed path bound. One has $\log_2(1+2z/y)\le4(z/y)^{3/5}$. Hölder over $t_j^2$ scheduled slots supplies the $4/5$ exponent, over $t_j$ local batches the $2/5$ exponent, and the $t_j$ full final-block sweeps the exponent one.

The exact recursive input mass is at most $2E+10s\sqrt a\,P+3/s+N+sW$ by the marking and support argument in Note 02. Pricing every such child at $6.6871$ comparisons per edge, substitution gives a total dense surcharge below $0.106m$. The following example allows $0.115m$.

### The capped Prim pass and the ordinary contraction prefix

Before the dense solve, run the capped Prim pass described in Note 01, freezing at $H_0=2^{113}$ cumulative first insertions in a growth. Use one upper rank-relaxed weak heap and lower three-level arity-four minimum tournaments with $64$ slots each. Reserve fresh partial chunks at the next power of four. Four-adic buddy allocation fits in $4H_0$ slots because one holds at most three smaller free blocks of each size, with their combined capacity below the requested size. Thus the upper heap has at most $2^{109}$ entries. Its deletion cost from the Edelkamp–Elmasry–Katajainen accounting is $\lfloor1.5\cdot109-1\rfloor=162$ outside the two-comparison insertion/decrease mark allowances.

For a repeat, the old key and its three ancestor champions have at most five possible ordered positions. The event changing the block champion is the first binary branch, leaving at most four positions to resolve in two further comparisons. This covers the upper decrease reserve on the first branch. Installation outside a freshly built chunk costs at most three by the same argument. A full 64-item chunk always takes an entirely free physical block; its $63$ raw comparisons and upper insertion cost at most $65$. A scan's one partial chunk costs at most its size plus two. Put the partial chunk first on a seed scan so that its first empty-heap insertion needs no reserve. All builds cost at most $I+2A+I/64$, with $I$ first insertions and $A$ fresh absorptions. A lower extraction costs at most $2+3+3$ comparisons, followed by at most two for upper reinsertion. The older-scalar work is at most $I$, and $e=I+P_1$ with $P_1$ distinct repeat-relaxation losers. The pass costs at most $(2+1/64)e+P_1+174v$ on $e$ edges and $v$ vertices. Its output has $v'\le(e-P_1)/H_0$ and $M\le e-v+v'+1-P_1$. With ambient $e$ the rescaled dense solve applies. Hence the downstream price at $Q=e-v$ is at most $3.131Q+177.131v+4$ for these parameters. These rounded coefficients dominate the direct expression in $e,v$ as well.

### Varying the geometric depth schedule

For example, at rho=9/5 set R=rho^4/32, u=rho/(rho−1), and x=1/(1−rho²/(11/2)). Here 11/2<√32, so x bounds the geometric series of the coarse square-root contributions. Replace the first term in each E and Ep by 445xa²P, and the first term in Fp by 890x²a²P. Their linear terms are now c(J+1/J)u/(80L), cu/(80LJ) and cu²/(40LJ), respectively. The local geometric factor remains at most two. The denominator 1−rho/4 in the exact local sorting sums stays positive. In W the old multiplier 3 can be replaced by (1+4R+R²)/(1−R)^4, the exact sum of (j+1)³ R^j. The positive grouped-test sum is bounded by

    2(64g/J²) s a⁴ N [(4(K+1)+6) 2R/(1−R)³ + 40R(1+2R)/(1−R)⁴].

Indeed these are the exact sums of j(j+1)R^j and j²(j+1)R^j after multiplying the depth-comparison bracket. Since rho<2, g(1+j) still bounds the quota logarithm. The partial packet initial test bound remains 12saN since 8/(1−rho/32)²<12. The 2aN bound on spoke updates also remains valid.


==> anc/proof/05_tournament_selection.md <==
# Direct selection from validated packet winners

Consider one terminal Find owner list containing h raw records at depth j. The tiered packets in Note 04 already expose their fully admissible champions, one per nonempty packet; an empty packet has no admissible entry. There are at most h/b+1 top packets. Group these exposed champions by their neighbor labels. Find the minimum of each group, then build a balanced binary minimum tournament over the surviving distinct-label representatives. These two builds together cost at most the number of inputs, because every genuine comparison reduces the number of winners by one. Extract up to the quota k lightest distinct labels without replacement, using at most k ceil(log₂ max(1,h)) additional comparisons. No eligibility tests are needed in this initial list.

Retain the selected representatives and reopen each mixed top packet whose champion has a selected label, as in the two-pass grouped selection in Note 02. Fixed packet boundaries and contiguity of each label imply at most two mixed packets per selected label. All other packets are harmless: a candidate in a packet with an unselected champion has at least k distinct selected representatives no heavier than it, while a pure selected packet cannot beat its own champion as representative of that label. The union of retained representatives and reopened records, deduplicated by original ID, has at most min(h,(1+2b_j)k) candidates, with b_j≤4b(j+1)². Test these candidates directly for admissibility using at most 2j comparisons each. Return first-invalid records in the original round, caching by ID. Group all admissible survivors by label and use the same tournament again. This computes the exact admissible top-k by label. Any record whose admissibility was never queried in a closed packet can be treated as admissible without changing the conclusions of the preceding domination argument or its packet's champions; the latter were obtained by directly testing and eliminating smaller invalid contenders.

These replacements change only the implementation of the two quota selections. No new failure can make either a fully valid existing packet champion invalid. The direct checks may discover further first-invalid records in reopened packets. They retain the usual Project-slot charging and positive-support proof. They are tested after the packet champions have been computed, so the second-stage scan needs no packet repairs.

For the comparison count let rho be the depth growth ratio, J the number t divided by the number of coarse blocks, a=81L, g=28+3 ceil(log₂L) and N=2^(−K). Put R=rho⁴/32 and C=64g s a⁴N/J². If ℓ_j is the number of terminal owner lists, normalized by ambient m, then ℓ_j≤s(a rho^j/J) N/32^j. The quota at depth j obeys k_j≤(64/J)g(j+1)(a rho^j)³. Thus ℓ_j k_j≤C(j+1)R^j. As before W bounds the mass of vertex and quota terms, so Σℓ_j≤sW. Denote S_u=Σ(j+1)^u R^j; S_1=1/(1−R)², S_2=(1+R)/(1−R)³, S_3=(1+4R+R²)/(1−R)⁴, S_4=(1+11R+11R²+R³)/(1−R)⁵.

Initial builds cost at most 1/b+sW. All the direct eligibility tests plus the second builds cost at most C[(2S₂−S₁)+8b(2S₄−S₃)]. For the extractions, across lists at one depth the raw lengths sum to at most m. Concavity gives normalized cost at most 2 k_j ℓ_j[1+log₂(1+1/ℓ_j)] for the two scans. Its bracket times ℓ_j increases with ℓ_j, so substitute its allowed upper bound u=s(a rho^j/J)N/32^j. Since u≥N/32^j, its final bracket is ≤K+5j+2. The cost of all extractions is at most 2C[(K+2)S₁+5(S₂−S₁)]. These three bounds replace both 256-fold raw selection terms and the grouped routine's allowance for successful eligibility tests. The original packet construction and eager failed-repair budgets, 300sW incumbent-merge allowance, spoke updates, exact preference sweeps, and exact child calls are unchanged. The extra 2j per reopened raw record permits double counting a failed check covered elsewhere.



==> anc/proof/06_contractions.md <==
# Selective contractions and their comparison credits

At a current vertex, an incidence is one end of a live edge. Store these incidences in heap-ordered packets. A packet of rank j holds 2^j slots and one known minimum. The two ends of an edge live in different packets. A component with R packets can find its lightest outgoing edge with R−1 comparisons, regardless of its degree.

Suppose later work on a connected quotient of v vertices and e edges is bounded by

    aA+bv+d(e−v)+zP+4,

where A counts packet roots and P counts dummy slots. Suppose 0≤a≤1, z≥0 and d≥2a(h−1), where h is this round's cap and p≤h is the previous one. Every live packet entering the round has rank at most p.

**Search cost.** Let S be this vertex's total slot count and B=2^h. Repack equal-size heaps under the cap, padding the last remainder to a power of two. The number of heaps left is k=ceil(S/B). The padding count π is zero when B divides S, and otherwise equals the difference between that remainder and the next power of two at least as large as it, taking the power of two minus the remainder. The R−1 comparisons consist of R−k links retained in the data structure and k−1 comparisons of the resulting roots. Consequently the search cost, including change in aA and new dummy slots, is

    s=(1−a)(R−1)+a(k−1)+zπ.

**Contraction credit.** Every retired vertex saves b. Removing one real incidence from a packet of rank h can replace one packet root with at most h child roots, increasing A by at most h−1. This costs no comparisons: lift the removed item to the top by shifting ancestor keys down the path, delete it, and release the child heaps. The surviving keys still obey their inherited comparisons. A selected edge removes two incidences. Its provisional gain after paying for the search is at least T−s, where T=b−2a(h−1). Each extra edge that becomes a loop decreases e−v by one; its two torn-down incidences are covered by d≥2a(h−1).

**Why both ends benefit.** At the start of the round compute g=(T−s)_+ for each vertex. Search an uncovered vertex with largest positive g, marking both endpoints of its cheapest edge. All cuts, scores and packet lists used for these searches belong to the graph at the start of the round; contract the selected edges simultaneously afterward. Each selected edge is a safe cut minimum. Its searching endpoint had not been covered before, so all selected edges are distinct. They lie in the same tie-broken MST and hence are acyclic.

If the other endpoint was already covered, the gain g pays for the one newly covered vertex. Credit a newly covered vertex with φ(g)=[g+min(g,t)]/2, where t=a(h−p). If the other endpoint was fresh, that endpoint has not been searched this round and is now ineligible. Its incidence is removed from a packet of rank at most p, saving an additional t. Its gain is at most the actor's gain. Thus g+t pays for both credits since 2φ(g)≤g+t. Vertices left uncovered have zero gain. Total comparisons plus the price of the post-round state are at most the initial price minus the sum of φ over all vertices. The argument does not require the selected edges to form a matching or the number of vertices to halve.

**How the numerical induction uses the gains.** Choose X,Y≥0 and a constant U with

    φ(R,S)≥U−X(R−1)−Y(S−1).

The legal range is R≤S≤2^p R. Addition over all vertices uses ΣR=A and ΣS=2e+P. Writing Q=e−v, the pre-round coefficients become

    a'=a+X,  b'=b−U−X+Y,  d'=d+2Y,  z'=z+Y.

The identity Σ(S−1)=2Q+v+P gives the coefficient +Y in b'.

If the displayed plane is verified only for R>J, first contract whichever vertex has R≤J without repacking. One such search costs at most J−1. Its two removed incidences each increase A by at most p−1. The conditions J−1+2a'(p−1)≤b' and 2a'(p−1)≤d' pay also for extra loops. Repeat these preliminary steps until every remaining vertex has R>J or the component is solved. The value b'−d'+4 must be nonnegative for the one-vertex terminal with A=P=e=0. This clipping is not part of the initial degree-histogram evaluation.

In the first round all original incidences are singleton packets, so R=S=D is known for each initial vertex of degree D, and p=0. Write φ_D for its credit under the exact score above. The initial price less the sum of credits, divided by m and apart from 4/m, is a weighted average of

    2a+d+(2/D)(b−d−φ_D),

with weight D n_D/(2m) for a degree occurring n_D times. Each schedule gives a bound for the actual histogram. The cheapest one costs no more than any convex combination of such bounds.

